Polymer Glass Formation: Role of Activation Free Energy, Configurational Entropy, and Collective Motion

We provide a perspective on polymer glass formation, with an emphasis on models in which the fluid entropy and collective particle motion dominate the theoretical description and data analysis. We first discuss the dynamics of liquids in the high temperature Arrhenius regime, where transition state theory is formally applicable. We then summarize the evolution of the entropy theory from a qualitative framework for organizing and interpreting temperature-dependent viscosity data by Kauzmann to the formulation of a hypothetical `ideal thermodynamic glass transition' by Gibbs and DiMarzio, followed by seminal measurements linking entropy and relaxation by Bestul and Chang and the Adam-Gibbs (AG) model of glass formation rationalizing the observations of Bestul and Chang. These developments laid the groundwork for the generalized entropy theory (GET), which merges an improved lattice model of polymer thermodynamics accounting for molecular structural details and enabling the analytic calculation of the configurational entropy with the AG model, giving rise to a highly predictive model of the segmental structural relaxation time of polymeric glass-forming liquids. The development of the GET has occurred in parallel with the string model of glass formation in which concrete realizations of the cooperatively rearranging regions are identified and quantified for a wide range of polymeric and other glass-forming materials. The string model has shown that many of the assumptions of AG are well supported by simulations, while others are certainly not, giving rise to an entropy theory of glass formation that is largely in accord with the GET. As the GET and string models continue to be refined, these models progressively grow into a more unified framework, and this Perspective reviews the present status of development of this promising approach to the dynamics of polymeric glass-forming liquids.

==> Run.py <==
import sys, os, glob
from subprocess import call

List = sorted(glob.glob('*.tex'))
if len(List)==1:
	Fname = List[0].split('.')[0]
else:
	print('More than one tex file! Check.', List)
	sys.exit(0)

#====run latex
call('latex {}.tex'.format(Fname), shell=True)

call('bibtex {}.aux'.format(Fname), shell=True)

call('latex {}.tex'.format(Fname), shell=True)
call('latex {}.tex'.format(Fname), shell=True)

call('dvipdf {}.dvi'.format(Fname), shell=True)

call('open {}.pdf'.format(Fname), shell=True)

#====delete files
List = ['aux', 'bbl', 'blg', 'dvi', 'log']
#for f in List:
#	call('rm -rf *.{}'.format(f), shell=True)

#call('rm -rf acs-* Notes.*', shell=True)

